The Natural Gradient by Analogy to Signal Whitening, and Recipes and Tricks for its Use

The natural gradient allows for more efficient gradient descent by removing dependencies and biases inherent in a function's parameterization. Several papers present the topic thoroughly and precisely. It remains a very difficult idea to get your head around however. The intent of this note is to provide simple intuition for the natural gradient and its use. We review how an ill conditioned parameter space can undermine learning, introduce the natural gradient by analogy to the more widely understood concept of signal whitening, and present tricks and specific prescriptions for applying the natural gradient to learning problems.

==> fig_natgrad/natgrad_figs.m <==
function natgrad_descent_fig

make_vector_field_plots();
make_convergence_plots();

end

function make_vector_field_plots

[theta1, theta2] = meshgrid( -1:(1/4):1, -1:(1/4):1 );

scl_factor = 3;

theta = [theta1(:)'; theta2(:)'];
X = randn( 2, 10000 );
X = bsxfun( @plus, X, -mean(X,2) );

dL = zeros(size(theta));
for ii = 1:size(theta,2)
    [~, dL(:,ii), G] = L_dL_G( theta( :, ii ), X, scl_factor );
end
dL = -dL;

figure(10); clf;
quiver( theta(1,:), theta(2,:), dL(1,:), dL(2,:) );
xlabel( '\theta_1' );
ylabel( '\theta_2' );
title( 'Steepest descent vectors in original parameter space' );
axis image;

figure(11); clf;
phi = theta;
theta = inv( sqrtm( G ) ) * phi;

dL = zeros(size(theta));
for ii = 1:size(theta,2)
    [~, dL(:,ii), G] = L_dL_G( theta( :, ii ), X, scl_factor );
end
dL = -dL;

dLphi = sqrtm( inv( G ) ) * dL;
quiver( phi(1,:), phi(2,:), dLphi(1,:), dLphi(2,:) );
xlabel( '\phi_1' );
ylabel( '\phi_2' );
title( 'Steepest descent vectors in natural parameter space' );
axis image;

end

function make_convergence_plots
%theta_true = [0;0];
%X = bsxfun( @plus, randn( 2, 10000 ), theta_true );
X = randn( 2, 1000 );
X = bsxfun( @plus, X, -mean(X,2) );

theta_init = [1;-1];
%theta_init = [0;-1];
%theta_init = [0;0];
scl_factor = 3;


%theta_trajectory_steepest = theta_init * ones( 1, 5000000 );
theta_trajectory_steepest = theta_init * ones( 1,  1000000 );
theta_trajectory_natural = theta_trajectory_steepest;
L_trajectory_steepest = zeros( 1, size( theta_trajectory_steepest, 2 )-1 );
L_trajectory_natural = zeros( 1, size( theta_trajectory_steepest, 2 )-1 );

epsilon_steep = 1/scl_factor^2 / 5; % step size
epsilon_nat = epsilon_steep*scl_factor^2;
for ii = 2:size( theta_trajectory_steepest, 2 )
    [L, dL, G] = L_dL_G( theta_trajectory_steepest( :, ii-1 ), X, scl_factor );
    L_trajectory_steepest(ii-1) = L;
    theta_trajectory_steepest( :, ii ) = theta_trajectory_steepest( :, ii-1 ) - epsilon_steep * dL;
    
    [L, dL, G] = L_dL_G( theta_trajectory_natural( :, ii-1 ), X, scl_factor );
    L_trajectory_natural(ii-1) = L;
    theta_trajectory_natural( :, ii ) = theta_trajectory_natural( :, ii-1 ) - epsilon_nat * (G\dL);
end

figure(2); clf;
%plot( [theta_trajectory_steepest(1,:)', theta_trajectory_natural(1,:)'], [theta_trajectory_steepest(2,:)', theta_trajectory_natural(2,:)'], '+', 'x' );
plot( theta_trajectory_steepest(1,:)', theta_trajectory_steepest(2,:)', '+r' ); hold on;
plot( theta_trajectory_natural(1,:)', theta_trajectory_natural(2,:)', 'xb' );
legend( 'Steepest descent', 'Natural gradient descent' );
xlabel( '\theta_1' );
ylabel( '\theta_2' );
title( 'Descent paths for steepest and natural gradient descent' );
axis equal;
figure(3); clf;
%loglog( [L_trajectory_steepest(:), L_trajectory_natural(:)] );
loglog( L_trajectory_steepest(:), '+r' ); hold on;
loglog( L_trajectory_natural(:), 'xb' );
legend( 'Steepest descent', 'Natural gradient descent' );
xlabel( 'Number of update steps' );
ylabel( 'KL divergence' );
title( 'KL divergence vs. update step for steepest and natural gradient descent' );
%keyboard

end

% function [L, dL, G] = L_dL_G( theta, X )
% 
% L = -log(2*pi) - 1/2*(X(1,:) - (10*theta(1) - 10 * theta(2))).^2 - 1/2*(X(2,:) - (1/10 * theta(2))).^2;
% L = -mean(L);
% 
% dlpdtheta = -[10*(X(1,:) - (10*theta(1) - 10 * theta(2)));
%     -10*(X(1,:) - (10*theta(1) - 10 * theta(2))) + 1/10*(X(2,:) - (1/10 * theta(2))) ];
% 
% dL = mean( dlpdtheta, 2 );
% G = dlpdtheta * dlpdtheta' / size( dlpdtheta, 2 );
% 
% end
function [L, dL, G] = L_dL_G( theta, X, scl_factor )

%L = -log(2*pi) - 1/2*(X(1,:) - (10*theta(1) + 1/10 * theta(2))).^2 - 1/2*(X(2,:) - (1/10 * theta(1))).^2;
%L = -mean(L);
KL = 1/2*(X(1,:) - (scl_factor*theta(1) + 1/scl_factor * theta(2))).^2 + 1/2*(X(2,:) - (1/scl_factor * theta(1))).^2 - 1/2*X(1,:).^2 - 1/2*X(2,:).^2;
L = mean(KL);

dlpdtheta = -[scl_factor*(X(1,:) - (scl_factor*theta(1) + 1/scl_factor * theta(2))) + 1/scl_factor*(X(2,:) - (1/scl_factor * theta(1)));
    1/scl_factor*(X(1,:) - (scl_factor*theta(1) + 1/scl_factor * theta(2))) ];
dL = mean( dlpdtheta, 2 );

% %XG = bsxfun( @plus, randn(size(X)), [(10*theta(1) + 1/10 * theta(2)); (1/10 * theta(1))] );
% XG = bsxfun( @plus, X, [(10*theta(1) + 1/10 * theta(2)); (1/10 * theta(1))] );
% dlpdtheta = -[10*(XG(1,:) - (10*theta(1) + 1/10 * theta(2))) + 1/10*(XG(2,:) - (1/10 * theta(1)));
%     1/10*(XG(1,:) - (10*theta(1) + 1/10 * theta(2))) ];
% G = dlpdtheta * dlpdtheta' / size( dlpdtheta, 2 );

G = [ scl_factor^2 + 1/scl_factor^2, 1;
    1, 1/scl_factor^2 ];

end


==> fig_natgrad/whitening_fig.m <==
clear all
N = 500;

x = rand(2,N);

x(2,:) = x(2,:) / 5;

x= x*3;

y(2,:) = x(1,:) + x(2,:);
y(1,:) = x(1,:) - x(2,:);

y(1,:) = y(1,:) - mean(y(1,:));
y(2,:) = y(2,:) - mean(y(2,:));

%y(1,:) = y(1,:) / 3;

C = y*y'/N;

W = sqrtm(inv(C));

z = W*y;

figure(1); clf;
plot( y(1,:), y(2,:), '.' );
title( 'Unwhitened data' );
axis( [-2.6, 2.6, -2.6, 2.6] )
axis equal;
figure(2); clf;
plot( z(1,:), z(2,:), '.' );
title( 'Whitened data' );
axis( [-2.6, 2.6, -2.6, 2.6] )
axis equal;

